Sampled resolvents of $C_0$-semigroups: aliasing and sharp rates on the Crandall-Pazy scale

For a $C_0$-semigroup $(S_t)$ with generator $B$, sampling the Laplace integral $(\lambda-B)^{-1}=\int_0^\infty e^{-\lambda t}S_t\,dt$ on the grid $T\mathbb{N}$ gives $Q_T=T(I-e^{-\lambda T}S_T)^{-1}$, the impulse-invariant discretization of the resolvent. The motivation is a dyadic series of Castillo, Costin and Costin for the resolvent of a self-adjoint operator: its partial sums are exactly $Q_{2^{-N}}$, so the series is a telescoped rectangle rule. By Poisson summation, on $D(B)$ the error of $Q_T$ is the scalar $T/2$ plus the symmetric limit of the resolvents at the alias points $\lambda-2\pi in/T$, $n\ne0$, and the dyadic levels remove these aliases according to the $2$-adic valuation of $n$. Our main result is a sharp scale of rates for the trapezoid correction $Q_T-\frac T2I$. If $(S_t)$ belongs to the Crandall--Pazy class with parameter $\alpha\in(0,1]$, that is $\|BS_t\|=O(t^{-1/\alpha})$ as $t\to0$, the error is $O(T^\alpha)$ in operator norm, $O(T^{\alpha+\theta})$ on the interpolation space of order $\theta$ between $X$ and $D(B)$, and $O(T^{1+\alpha})$ on $D(B)$, the last requiring only resolvent decay of order $\alpha$ along the line $\mathrm{Re}\, z=\mathrm{Re}\,\lambda$. This interpolates between unitary groups with unbounded generator ($\alpha=0$, no convergence in norm) and analytic semigroups ($\alpha=1$), and every exponent is attained. For smooth data an Euler--Maclaurin expansion justifies Romberg extrapolation. For self-adjoint generators we give closed forms for the contribution of each dyadic level to Stone's formula, and we translate the results into an explicit error bound and step-size rule for Green functions computed from sampled autocorrelations. Experiments, including a structurally damped string whose semigroup is of Gevrey class, confirm the rates.

==> anc/README.txt <==
Ancillary files for
"Sampled resolvents of C0-semigroups: aliasing and sharp rates on the Crandall-Pazy scale"
N. Castillo

All computations are in double precision unless stated otherwise. Each exp_*.py script writes
the matching exp_*.json file (the JSON files of the paper's runs are included); the make_fig*.py
scripts read the JSON files and write the figures to ../figs/.

Requirements: Python 3, numpy, scipy, mpmath, matplotlib.
Tested with Python 3.11, numpy 2.5, scipy 1.18, mpmath 1.4, matplotlib 3.11.

Script                 Paper                                  Produces
---------------------  -------------------------------------  -------------------------------
exp_rates.py           Sec. 7.1, Figure 1                     exp_rates.json
exp_lattice.py         Sec. 7.2, Figure 2(a)                  exp_lattice.json
exp_nonnormal.py       Sec. 7.3, Figure 2(b)                  exp_nonnormal.json
exp_analytic.py        Sec. 7.4, Figure 3                     exp_analytic.json
check_alias_line.py    Sec. 7.4 (last paragraph): identity    printed output
                       (9) on a random non-normal matrix,
                       and Proposition 5.10(a)
exp_damped.py          Sec. 7.5, Table 1, Figure 4            exp_damped.json
check_damped.py        Sec. 7.5: closed-form 2x2 evaluation   printed output
check_damped2.py         vs direct evaluation and a 40-digit
                         reference (run from this folder;
                         both load helpers from exp_damped.py)
exp_spectral.py        Sec. 7.6, Tables 2 and 3               exp_spectral.json
check_practical.py     Sec. 8: Proposition 8.1 bounds,        printed output
                       lattice bound and moment corrections,
                       sharpness of the scalar rate
make_figs.py           Figures 1 and 2                        ../figs/rates.pdf, acceleration.pdf
make_fig_analytic.py   Figure 3                               ../figs/analytic.pdf
make_fig_damped.py     Figure 4                               ../figs/damped.pdf
style.py               plotting style used by make_fig*.py

Run order: the exp_*.py scripts in any order, then the make_fig*.py scripts.
exp_analytic.py and exp_damped.py take the longest (minutes); the others take seconds.


==> anc/check_alias_line.py <==
"""Checks for the non-normal section.
(1) alias-line identity  Q^nat_T x - R x = 2 sum_{n>=1} R(l-i nu_n) R(l+i nu_n) (l-B) x  (non-normal matrix)
(2) B=-A, A>=0 diagonal: ||Q^nat_T - R|| -> T/2, ||(Q^nat_T - R)(l-B)^{-1}|| -> T^2/12, rate T^{1+theta}."""
import numpy as np
from scipy.linalg import expm, solve
rng = np.random.default_rng(1)
n = 8
B = rng.normal(size=(n,n)) + 3*np.triu(rng.normal(size=(n,n)),1)
lam = max(np.linalg.eigvals(B).real) + 0.5
I = np.eye(n); x = rng.normal(size=n)
R = lambda mu: solve(mu*I - B, I)
for T in [0.5, 0.1, 0.02]:
    Qn = T*solve(I - np.exp(-lam*T)*expm(T*B), I) - (T/2)*I
    lhs = (Qn - R(lam)) @ x
    y = (lam*I - B) @ x
    s = np.zeros(n, complex)
    for k in range(1, 200001):
        nu = 2*np.pi*k/T
        s += 2*(R(lam-1j*nu) @ (R(lam+1j*nu) @ y)) if k <= 2000 else 0
        if k > 2000: break
    # predicted tail: R(l-i nu)R(l+i nu) = ((l-B)^2 + nu^2)^{-1} = nu^{-2} + O(nu^{-4}),
    # so the omitted terms k > 2000 sum to 2 y (T/2pi)^2 sum_{k>2000} k^{-2} to leading order
    tail = 2*y*(T/(2*np.pi))**2*(np.pi**2/6 - np.sum(1.0/np.arange(1, 2001)**2))
    print("T=%.3f  |lhs - alias sum| = %.3e   predicted tail = %.3e   |lhs| = %.2e"
          % (T, np.linalg.norm(lhs - s), np.linalg.norm(tail), np.linalg.norm(lhs)))
# (2) diagonal analytic example
lam = 1.0
def phi(T, a):   # symbol of Q^nat_T - R for B=-A
    u = T*(lam+a)/2
    return (T/2)/np.tanh(u) - 1/(lam+a)
a = np.concatenate([[0.0], np.logspace(-3, 12, 4000)])
for T in [0.1, 0.01, 0.001]:
    print("T=%.3f  sup|phi|/(T/2) = %.6f   sup|phi|/(lam+a) / (T^2/12) = %.6f" % (T, np.max(np.abs(phi(T,a)))/(T/2), np.max(np.abs(phi(T,a))/(lam+a))/(T**2/12)))
for th in [0.25, 0.5, 0.75]:
    J = np.arange(0, 80); aj = 2.0**J; w = 2.0**(-2*J*th)
    errs = [np.sqrt(np.sum(w*phi(2.0**-N, aj)**2)) for N in range(4, 30)]
    Ts = 2.0**-np.arange(4, 30)
    print("theta=%.2f fitted order %.3f (predicted %.2f)" % (th, np.polyfit(np.log(Ts[-8:]), np.log(errs[-8:]), 1)[0], 1+th))


==> anc/check_damped.py <==
import numpy as np, sys
from scipy.linalg import expm, solve
sys.argv = ["x"]
exec(open("exp_damped.py").read().split("betas = [")[0])   # load helper functions only
rho, lam = 1.0, 1.0
worst = 0
for beta in (0.0, 0.25, 0.5):
    for kk in (1, 7, 1000, 123457):
        sk = np.pi*kk; dk = rho*sk**(2*beta)
        Bk = np.array([[0, sk], [-sk, -dk]])
        wk = np.sqrt(sk**2 - dk**2/4); zpk = -dk/2 + 1j*wk
        for T in (0.5, 0.125, 2**-10):
            I = np.eye(2)
            direct = T*solve(I - np.exp(-lam*T)*expm(T*Bk), I) - (T/2)*I - solve(lam*I - Bk, I)
            f = phi(T, np.array([lam - zpk]))[0]
            b = f.imag/wk; a = f.real + (dk/(2*wk))*f.imag
            closed = a*I + b*Bk
            rel = np.linalg.norm(direct - closed, 2)/np.linalg.norm(direct, 2)
            worst = max(worst, rel)
print("max relative discrepancy closed-form vs direct 2x2:", "%.1e" % worst)


==> anc/check_damped2.py <==
import numpy as np, mpmath as mp
exec(open("exp_damped.py").read().split("betas = [")[0])
mp.mp.dps = 40
rho, lam = 1.0, 1.0
worst_c, worst_d = 0, 0
from scipy.linalg import expm, solve
for beta in (0.0, 0.25, 0.5):
    for kk in (1, 7, 1000, 123457):
        sk = np.pi*kk; dk = rho*sk**(2*beta)
        for T in (0.5, 0.125, 2**-10):
            # high-precision reference of E = a I + b B
            S, D = mp.mpf(sk), mp.mpf(rho)*mp.mpf(sk)**(2*mp.mpf(beta))
            W = mp.sqrt(S**2 - D**2/4); Z = -D/2 + 1j*W; P = lam - Z
            Tm = mp.mpf(T)
            F = (Tm/2)*mp.coth(P*Tm/2) - 1/P
            bref = mp.im(F)/W; aref = mp.re(F) + (D/(2*W))*mp.im(F)
            Eref = np.array([[float(aref), float(bref*S)], [float(-bref*S), float(aref - bref*D)]])
            wk = np.sqrt(sk**2 - dk**2/4); zpk = -dk/2 + 1j*wk
            f = phi(T, np.array([lam - zpk]))[0]
            b = f.imag/wk; a = f.real + (dk/(2*wk))*f.imag
            Ec = np.array([[a, b*sk], [-b*sk, a - b*dk]])
            I = np.eye(2); Bk = np.array([[0, sk], [-sk, -dk]])
            Ed = T*solve(I - np.exp(-lam*T)*expm(T*Bk), I) - (T/2)*I - solve(lam*I - Bk, I)
            nr = np.linalg.norm(Eref, 2)
            worst_c = max(worst_c, np.linalg.norm(Ec - Eref, 2)/nr)
            worst_d = max(worst_d, np.linalg.norm(Ed - Eref, 2)/nr)
print("closed form vs 40-digit reference: %.1e   direct 2x2 vs reference: %.1e" % (worst_c, worst_d))


==> anc/check_practical.py <==
"""Checks for Section 8 (Green functions from sampled autocorrelations).
(1) Pointwise bounds behind Proposition 8.1 for the error symbol
    e(a) = dt/(1 - exp(-dt p)) - dt/2 - 1/p,  p = eta + i(a - E):
    |e| <= dt^2 |p| / 9 on the window |p| <= pi/dt, and |e| <= 2/eta + 3 dt/2 off it.
(2) Z^2 lattice Green function at z = 1.3 + 0.2i: bound of Proposition 8.1, leading term
    dt^2 (<H> - z)/12, and the moment corrections of item (b) with <H> = 0, <H^2> = 4, <H^3> = 0.
(3) Sharpness of the scalar rate dt^{min(2,2s)} on the resonant spectrum of Theorem 5.3(iii)."""
import numpy as np, mpmath as mp
from scipy.special import j0

# (1)
worst_in, worst_out = 0.0, 0.0
rng = np.random.default_rng(0)
for _ in range(200000):
    dt = 10**rng.uniform(-4, 0.5); eta = 10**rng.uniform(-3, 1); E = rng.uniform(-50, 50)
    if eta*dt > 30: continue
    a = E + rng.uniform(-3, 3)*np.pi/dt
    p = eta + 1j*(a - E)
    e = dt/(1 - np.exp(-dt*p)) - dt/2 - 1/p
    if abs(p) <= np.pi/dt: worst_in = max(worst_in, abs(e)/(dt**2*abs(p)/9))
    else: worst_out = max(worst_out, abs(e)/(2/eta + 1.5*dt))
print("(1) max |e|/bound: in window %.4f, off window %.4f (both <= 1)" % (worst_in, worst_out))

# (2)
mp.mp.dps = 25
z = mp.mpc(1.3, 0.2); zc = complex(z); eta = 0.2
G = complex(2/(mp.pi*z)*mp.ellipk(16/z**2))
rho = lambda E: mp.ellipk(1 - E**2/16)/(2*mp.pi**2)        # local density of states of Z^2 at the origin
cut = mp.mpf('1e-12')                                        # log singularity at E = 0
I = lambda g: mp.quad(lambda E: rho(E)*g(E), [-4, -1, -cut]) + mp.quad(lambda E: rho(E)*g(E), [cut, 1, 4])
m1 = float(I(lambda E: abs(E - z)))
print("(2) mass %.10f, int |a-z| dmu = %.4f, step-size rule dt <= %.4f"
      % (float(I(lambda E: 1)), m1, np.pi/abs(-4 - zc)))
H1, H2, H3 = 0.0, 4.0, 0.0
mom1 = H1 - zc
mom3 = H3 - 3*zc*H2 + 3*zc**2*H1 - zc**3
for N in [2, 4, 6, 8, 10, 12]:
    T = 2.0**-N
    m = np.arange(int(np.ceil(45/(eta*T))) + 1); t = m*T
    v = np.exp(1j*zc*t)*j0(2*t)**2
    Gt = -1j*T*(np.sum(v.real) + 1j*np.sum(v.imag)) + 1j*T/2      # trapezoid sum
    c2 = Gt - T**2/12*mom1
    c4 = c2 - T**4/720*mom3
    print("  N=%2d samples %7d  trapezoid %.3e  bound %.3e  leading term %.3e  "
          "+dt^2 corr %.3e  +dt^4 corr %.3e"
          % (N, len(m), abs(Gt - G), T**2/9*m1, abs(T**2/12*mom1), abs(c2 - G), abs(c4 - G)))

# (3)
lam = 1.0
for sp in (0.5, 0.75):
    J = np.arange(0, 80); w = 2.0**(-2*J*sp); w /= w.sum(); a = 2*np.pi*2.0**J
    errs = []
    for N in range(4, 22):
        T = 2.0**-N; frac = np.where(J >= N, 0.0, 2.0**(J - N))       # T a / (2 pi) mod 1, exact
        e = T/(1 - np.exp(-lam*T)*np.exp(-2j*np.pi*frac)) - T/2 - 1/(lam + 1j*a)
        errs.append(abs(np.sum(w*e)))
    Ts = 2.0**-np.arange(4, 22)
    print("(3) s'=%.2f scalar order %.3f (predicted %.2f)"
          % (sp, np.polyfit(np.log(Ts[-8:]), np.log(errs[-8:]), 1)[0], min(2, 2*sp)))


==> anc/exp_analytic.json <==
{"N": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "analytic_100_op": [0.5236689873385019, 0.3341322786225952, 0.16644531982429636, 0.06500132821467944, 0.028804811736246664, 0.013179906371325831, 0.005393575734752362, 0.0017947436387925504, 0.0004991592048222229, 0.0001286412277164951, 3.2414623330006593e-05, 8.119776460272044e-06, 2.0309552387031675e-06, 5.078020612234318e-07, 1.2695446950347794e-07, 3.173886462374775e-08, 7.934731705220337e-09], "analytic_100_normB": 407.95324583856564, "unitary_100_op": [1.0819606237627541, 1.0207392310960233, 1.0051974794482408, 0.9977195207970357, 0.9790335957145485, 0.9788064326352587, 0.9393807153579765, 0.0025401163443906603, 0.0005420963292547484, 0.00013107459310208986, 3.250644038118483e-05, 8.110454769378404e-06, 2.0266075632483037e-06, 5.06589063605449e-07, 1.2664334024541797e-07, 3.166058989792444e-08, 7.915132323549707e-09], "unitary_100_normB": 407.94131191321156, "analytic_200_op": [0.5230067900608303, 0.3340056680984477, 0.16670857758922536, 0.06583282592803279, 0.030631550719654947, 0.01500655074380841, 0.007194050795618261, 0.0032878264099889627, 0.001341746351010084, 0.000444818769021508, 0.00012346151449306613, 3.1796918568429076e-05, 8.01066671925049e-06, 2.0065598220454977e-06, 5.018841228719664e-07, 1.254863044413932e-07, 3.137253092006118e-08], "analytic_200_normB": 1615.9443383853363, "unitary_200_op": [1.0810546303940471, 1.0198602739375997, 1.0043257669755348, 0.9994215340971778, 0.9774930818624232, 0.9772655974579261, 0.9167087694966798, 0.9166974592447787, 0.9166946317086978, 0.0006259354316593573, 0.00013409075074738045, 3.2444029714946456e-05, 8.04736742376778e-06, 2.007919734656289e-06, 5.017356527412442e-07, 1.254186585098567e-07, 3.135371103414696e-08], "unitary_200_normB": 1615.9413059651865, "analytic_400_op": [0.5228401551466532, 0.33397289230293126, 0.16676707087327533, 0.06603224390388436, 0.03109455014998906, 0.015469550150081468, 0.00765705015027035, 0.0037508001506603586, 0.0017976751515383228, 0.0008211194783428031, 0.00033466034593138843, 0.00011075603295379857, 3.071185567576039e-05, 7.907280584048352e-06, 1.991935648013497e-06, 4.989416102007242e-07, 1.247954647089061e-07], "analytic_400_normB": 6431.942068983478, "unitary_400_op": [1.0818577808171241, 1.0206271578390886, 1.0050827994291587, 1.001181569927128, 1.0002053107674405, 0.7232938616962655, 0.440190207158359, 0.44021145247337634, 0.4402167641111925, 0.440218092039961, 0.4402184240233599, 0.00015535243552961236, 3.334291811110247e-05, 8.070233326068955e-06, 2.0018850241487565e-06, 4.995051441847531e-07, 1.2481607707498437e-07], "unitary_400_normB": 6431.941304460799, "analytic_800_op": [0.5227983044892458, 0.33396459695096864, 0.16678126792511241, 0.06608168376201592, 0.031211036342411198, 0.015586036342411558, 0.0077735363424122905, 0.003867286342413761, 0.001914161342416756, 0.0009375988424229315, 0.00044931759244880835, 0.0002051787303298365, 8.357142679297193e-05, 2.763505946051848e-05, 7.659540696101989e-06, 1.971789382071696e-06, 4.96697209153063e-07], "analytic_800_normB": 25663.941496027808, "unitary_800_op": [1.081965852895895, 1.020738140251505, 1.0051945882042987, 1.0012575146439893, 1.0002813942099702, 1.0000373046098927, 0.9999762784902956, 0.9999610217279018, 0.7688286370331844, 0.13331704554648197, 0.09595392627697454, 0.09245040868667381, 0.013928908954069534, 3.869700699537758e-05, 8.313219013563031e-06, 2.0124488361857095e-06, 4.992233386895327e-07], "unitary_800_normB": 25663.94130408249, "analytic_step": [0.38346645364326315, 0.12850991118159255, 0.04704303672705483, 0.015344292642604626, 0.005206234741123858, 0.0018764823889577537, 0.0007150969219467646, 0.0002831396801268096, 0.0001143370410609139, 4.630637766196916e-05, 1.8466374412900073e-05, 7.046878462090319e-06, 2.442438726809744e-06, 7.301661368174264e-07, 1.9473853482514467e-07, 4.9581915729104087e-08, 1.2454122300873658e-08], "analytic_hat": [0.3069101837389345, 0.08048958148929156, 0.019415755002001094, 0.004745606288557412, 0.0011824974054202844, 0.00029639878258989595, 7.446141385054288e-05, 1.873085938311151e-05, 4.718199016925064e-06, 1.1904126317186317e-06, 3.0080308379719576e-07, 7.603947723352142e-08, 1.9180508878009965e-08, 4.81806250279647e-09, 1.2065303505241127e-09, 3.0175755925904696e-10, 7.543129792156229e-11], "analytic_smooth": [0.2762038335679417, 0.06973379318790064, 0.01726643521851371, 0.0042864932742621995, 0.0010725440963718425, 0.00026899611629525763, 6.746631153786348e-05, 1.691065910280161e-05, 4.235890861041738e-06, 1.0604398876376108e-06, 2.6536100484725014e-07, 6.638035372067645e-08, 1.660062129425862e-08, 4.1507286935129665e-09, 1.0377106301397648e-09, 2.594118229763252e-10, 6.48341176560784e-11], "unitary_step": [0.18314193248478924, 0.1068068712809396, 0.05198036053924264, 0.03692111898466342, 0.017800176691195997, 0.013981589673402869, 0.008351175481543386, 0.0067580789587764365, 0.005566481090069584, 0.0005612387629085016, 0.00039928815928640435, 0.000157575938513379, 8.05849081349147e-05, 8.989020104106275e-07, 2.0453610293372227e-07, 5.0117001409729075e-08, 1.2468658589918526e-08], "unitary_hat": [0.08490404410433926, 0.022752238453359573, 0.005821287618362539, 0.0017681550392805738, 0.0005087192784606919, 0.00027883413847589253, 6.822363646572112e-05, 5.5903546873959735e-05, 4.597560601756591e-05, 2.3331748313843e-06, 9.774527569781828e-07, 5.082576143098723e-07, 1.2738024082735239e-08, 2.1551780116882575e-09, 5.318008320192758e-10, 1.3204522058483852e-10, 3.24515349080125e-11], "unitary_smooth": [0.08248010120400943, 0.020880494433167866, 0.005235013198289741, 0.0013101689001487973, 0.00032757092162938485, 8.20612577443185e-05, 2.0477371678014697e-05, 5.1387624665789655e-06, 1.3286194151556727e-06, 3.2000829683584055e-07, 8.002151923495144e-08, 2.0035647882879585e-08, 4.99548550766375e-09, 1.247898163938111e-09, 3.1101147369572007e-10, 7.679225438281758e-11, 1.8247613193784717e-11]}

==> anc/exp_analytic.py <==
"""Experiment 5: analytic vs unitary.
Analytic:  B_a = nu D2 - c D1  (advection-diffusion, Dirichlet, centred differences)
Unitary:   B_u = i nu D2       (Schrodinger; i * symmetric => unitary group)
lambda = 1. Partial sums via the levels (b=2, T0=1); trapezoid error E_N = S_N - (T_N/2) I - R.
(a) operator 2-norm of E_N for n = 100, 200, 400, 800;
(b) ||E_N x|| for x = step (theta=1/4), hat (theta=3/4), x(1-x) (in D(B)), n = 800."""
import numpy as np, json, time
from scipy.linalg import expm, solve, norm
nu, c, lam = 0.01, 1.0, 1.0
def mats(n):
    h = 1.0/(n+1)
    D2 = (np.diag(-2*np.ones(n)) + np.diag(np.ones(n-1),1) + np.diag(np.ones(n-1),-1))/h**2
    D1 = (np.diag(np.ones(n-1),1) - np.diag(np.ones(n-1),-1))/(2*h)
    return {"analytic": nu*D2 - c*D1, "unitary": 1j*nu*D2}, h
def run(B, Nmax, vecs=None):
    n = B.shape[0]; I = np.eye(n, dtype=complex)
    R = solve(lam*I - B, I)
    S = solve(I - np.exp(-lam)*expm(B), I)
    opn, vec = [], {k: [] for k in (vecs or {})}
    for N in range(0, Nmax+1):
        T = 2.0**(-N)
        if N > 0:
            S = S - T*solve(I + np.exp(-lam*T)*expm(T*B), I)
        E = S - (T/2)*I - R
        opn.append(norm(E, 2))
        for k, x in (vecs or {}).items():
            vec[k].append(np.linalg.norm(E @ x)/np.linalg.norm(x))
    return opn, vec, norm(B, 2)
out = {"N": list(range(0, 17))}
for n in [100, 200, 400, 800]:
    Ms, h = mats(n)
    for name, B in Ms.items():
        t0 = time.time()
        opn, _, nB = run(B, 16)
        out[f"{name}_{n}_op"] = opn; out[f"{name}_{n}_normB"] = nB
        print(f"{name:8s} n={n:4d} ||B||={nB:9.1f}  " + " ".join("%.1e" % v for v in opn[::2]), " (%.0fs)" % (time.time()-t0))
n = 800
Ms, h = mats(n)
xg = np.arange(1, n+1)*h
vecs = {"step": ((xg > 0.25) & (xg < 0.75)).astype(float),
        "hat": np.minimum(xg, 1-xg),
        "smooth": xg*(1-xg)}
for name, B in Ms.items():
    _, vec, _ = run(B, 16, vecs)
    for k in vecs: out[f"{name}_{k}"] = vec[k]
Ts = 2.0**-np.arange(0, 17)
def order(y, lo, hi):
    y = np.array(y); return np.polyfit(np.log(Ts[lo:hi+1]), np.log(y[lo:hi+1]), 1)[0]
for name in ("analytic", "unitary"):
    for k in vecs:
        print(f"{name:8s} {k:6s} fitted order over N=6..11: {order(out[f'{name}_{k}'], 6, 11):.3f}   errors:",
              " ".join("%.1e" % v for v in out[f'{name}_{k}'][::2]))
json.dump(out, open("exp_analytic.json", "w"))


==> anc/exp_damped.json <==
{"N": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], "betas": [0.0, 0.125, 0.25, 0.375, 0.5], "op_0.0": [0.7872169249853097, 0.6976275725410968, 0.6744609227359982, 0.6686186537861839, 0.6671548819898884, 0.6667887380959493, 0.6666971895530628, 0.6666743016315917, 0.6666685796021121, 0.6666671490916727, 0.666666791463871, 0.6666667020569085, 0.6666666797051658, 0.6666666741172311, 0.6666666727202432, 0.6666666723709972, 0.6666666722836857], "opD_0.0": [0.1280676753009335, 0.05697697024248792, 0.02728449106987088, 0.013423824273716587, 0.006668063449311749, 0.0033244266821272394, 0.0016599820155058973, 0.0008294544210212689, 0.0004145957190940054, 0.00020726531856606368, 0.00010362456551931373, 5.1810264503670736e-05, 2.590462833602141e-05, 1.2952188270068857e-05, 6.47606267067521e-06, 3.2380234705537e-06, 1.619009769243556e-06], "R_0.0": [0.40204995297474716, 0.5480029089703289, 0.5776490972257958, 0.48631383543093487, 0.6540459613505615, 0.6207516704711646, 0.5256613635327114, 0.5875343156622566, 0.46648405139346505, 0.6657359365154712, 0.6629488345457791, 0.6521413350008856, 0.6136584962367461, 0.5081893006369139, 0.6197905629024355, 0.5225061311576905, 0.5939953060001554, 0.46691774891189924, 0.6656186518362475, 0.6625040509621581, 0.6504690245782471], "nus": [1.0, 2.0, 4.0, 8.0, 16.0, 32.0, 64.0, 128.0, 256.0, 512.0, 1024.0, 2048.0, 4096.0, 8192.0, 16384.0, 32768.0, 65536.0, 131072.0, 262144.0, 524288.0, 1048576.0], "D_0.0": [3996065.274215172, 5131049.380162806, 5814240.664399545, 6189226.9701019265, 6385694.125236092, 6486254.172169192, 6537126.5028358735, 6562712.08543735, 6575542.412460023, 6581966.976102316, 6585181.611435305, 6586789.517815009, 6587593.61822509, 6587995.70524043, 6588196.757951329, 6588297.28660767, 6588347.551511072], "ts": [1.0, 0.5, 0.25, 0.125, 0.0625, 0.03125, 0.015625, 0.0078125, 0.00390625, 0.001953125, 0.0009765625, 0.00048828125, 0.000244140625, 0.0001220703125, 6.103515625e-05, 3.0517578125e-05, 1.52587890625e-05], "op_0.125": [0.6969173851540184, 0.5560837863412852, 0.48350416269972657, 0.43225354513424724, 0.38805347426308273, 0.3471548285421274, 0.3088116232420828, 0.27304711586713176, 0.24001797073801004, 0.2098397078619611, 0.18254690825961103, 0.15809439335576067, 0.13637111068128238, 0.11721722884810098, 0.10044072727167629, 0.08583187935697463, 0.07317500947750302], "opD_0.125": [0.11640446949534483, 0.04654643003903835, 0.019966151349719973, 0.008810225489145984, 0.00391853185722338, 0.0017424566831156746, 0.0007721827631579028, 0.0003406239081963503, 0.00014951177245206066, 6.530478869200157e-05, 2.8392035561580633e-05, 1.2290972395188959e-05, 5.300164923120247e-06, 2.2776404455679577e-06, 9.757708023904057e-07, 4.169090136349132e-07, 1.7771183152653177e-07], "R_0.125": [0.40095754302826747, 0.522803765778181, 0.5335736560666747, 0.4311298514148229, 0.4956642007127133, 0.4415417791999598, 0.37280198759789385, 0.3572405358421872, 0.2968348009921905, 0.2959208271364127, 0.26098274859904197, 0.22856558986445638, 0.1984010338893348, 0.1696089051777282, 0.14962519205192135, 0.12790830433244677, 0.1107127845605385, 0.09412482336411428, 0.08120839938175811, 0.06917866070356976, 0.058811982815750445], "D_0.125": [75.09425623925391, 1200.48026650499, 19205.6324211708, 277716.90551705845, 1352670.0817675118, 2985290.974610668, 4434902.329122836, 5405461.2151229605, 5967701.659402094, 6270386.014618907, 6427437.532373845, 6507432.290126057, 6547802.24824268, 6568081.046303982, 6578243.984731016, 6583331.349403488, 6585876.506879366], "op_0.25": [0.619278725952216, 0.42212290238718125, 0.3062464221521393, 0.2272425748315546, 0.16878346540294173, 0.12447291688641643, 0.09099034717628231, 0.06598265382981042, 0.04753592063295966, 0.03407374818909476, 0.024331877901899404, 0.017327068606046523, 0.0123140027890076, 0.008738629318382714, 0.006194928427076344, 0.00438841329213154, 0.0031070615377292443], "opD_0.25": [0.10529584927690243, 0.03648747035685547, 0.013128911352800884, 0.004798095799675585, 0.001756054921076148, 0.0006398332172619075, 0.00023173737451187895, 8.345887730266201e-05, 2.9916273954069685e-05, 1.068428052933343e-05, 3.805193210047041e-06, 1.3524354325572047e-06, 4.799616835641428e-07, 1.7014822661571979e-07, 6.027145553819354e-08, 2.133808720551613e-08, 7.551410056575924e-09], "R_0.25": [0.40238432652004086, 0.49584728894502567, 0.48481696449501843, 0.35658544891220223, 0.33474758587178566, 0.2595374934122222, 0.19534900411686015, 0.1491948152390104, 0.10961220416683154, 0.08122377887886269, 0.05882628763753837, 0.0423217272861268, 0.030298027690658674, 0.021611386241334317, 0.015384065506323402, 0.010926919008751968, 0.007751812710702939, 0.0054937318329079275, 0.0038910517723673727, 0.002754527683132658, 0.0019493174937354712], "D_0.25": [2.4946134100361186, 9.235746775380948, 35.758056259790436, 140.77660736149582, 558.6902816748236, 2226.0183768019874, 8886.67969530588, 35512.00242531358, 141978.64653805055, 567775.9285295532, 1881728.5170539378, 3521362.001629, 4817120.685338551, 5634118.197430272, 6093196.263928215, 6336577.834094478, 6461890.2432787465], "res_0.25": [0.5300660848178486, 0.28838323410552513, 0.1636849388005667, 0.09731726096039152, 0.05915367038487583, 0.0361349100352336, 0.022018619447416943, 0.013354726040652793, 0.00806253632476289, 0.004848611041602705, 0.0029069496672098627, 0.0017388160638665687, 0.001038278226771449, 0.0006191239990959094, 0.00036870510131719095, 0.00021917965032116154, 0.00012980276709185864], "res_0.75": [0.5481596473195596, 0.2522917704708287, 0.10668632817117453, 0.045265504892752946, 0.01943249015227104, 0.008379945957208337, 0.0036087387440044277, 0.001548048418010945, 0.0006612145918535414, 0.0002813408369886872, 0.00011933646199175067, 5.049806100997451e-05, 2.1330448945972934e-05, 8.998189857794773e-06, 3.7922156053399694e-06, 1.597012899967578e-06, 6.71996577134503e-07], "op_0.375": [0.5592713292079101, 0.3253010879895004, 0.19569043380751583, 0.11739553343079742, 0.06865040705217992, 0.04029731775490514, 0.023606727072767696, 0.013851585619703535, 0.008148288997501805, 0.004803358440949859, 0.002837077720944385, 0.001678399431205395, 0.000994215441816928, 0.0005895187704515779, 0.00034981743643977244, 0.000207696022322262, 0.00012336543132555818], "opD_0.375": [0.09624805945940455, 0.02907445385269346, 0.008887468525521827, 0.0026251000495468653, 0.0007608722276231332, 0.00022065824604733652, 6.395860328353744e-05, 1.8582668191573713e-05, 5.413655813274704e-06, 1.5817910360038296e-06, 4.6347120176921044e-07, 1.3613560373600213e-07, 4.007205199493234e-08, 1.1816418961515871e-08, 3.4895613054727552e-09, 1.0317657951750263e-09, 3.053657161380001e-10], "R_0.375": [0.40762846289182136, 0.46915855510865967, 0.4339589613401883, 0.2878409724808311, 0.20593082916718658, 0.131999204238319, 0.0822348314236473, 0.050254033986661346, 0.03049771030488039, 0.018318208538001025, 0.010962255627942214, 0.006541355879895346, 0.0038971769329225053, 0.0023198903386521296, 0.0013802570465007752, 0.0008209746270278737, 0.00048823657563011407, 0.00029033092878041287, 0.00017263793630547576, 0.00010265234938246677, 6.103748456881813e-05], "D_0.375": [1.6072496357293973, 3.3788620826771067, 7.819030559522275, 18.737608645617193, 45.4041366563149, 110.65936104952578, 272.47804577824786, 675.3969376975319, 1676.0737171797246, 4175.7844637707385, 10425.894879441776, 26081.24069174409, 65333.26673859195, 163862.118527194, 411418.9123210433, 1033640.1902121569, 2467079.1163511523], "op_0.5": [0.5214816526656467, 0.27479187138769495, 0.14555184424456621, 0.07440841937087783, 0.0376414242239389, 0.018935285474248373, 0.009497371363882103, 0.004755958133641319, 0.002379812065505429, 0.0011903642962038594, 0.0005952968024381198, 0.00029767704534752976, 0.00014884568995157365, 7.442463586779598e-05, 3.721276568688493e-05, 1.860649478543748e-05, 9.303275378686041e-06], "opD_0.5": [0.09148073903202611, 0.025863421230251628, 0.006758537274433456, 0.0017328497374644247, 0.0004390782639336622, 0.00011043095568597342, 2.769547648269066e-05, 6.934524907646741e-06, 1.734972957630032e-06, 4.339110244942701e-07, 1.0849867515399258e-07, 2.7127285581065472e-08, 6.78214852802227e-09, 1.6955780273923927e-09, 4.238996190282299e-10, 1.0597554371570117e-10, 2.6493965802088178e-11], "R_0.5": [0.41778295515317093, 0.4453442447807122, 0.384535354941864, 0.22700657762380722, 0.12419745863581297, 0.06617127076375681, 0.03398636562427794, 0.017226391859252177, 0.00867386401624207, 0.004352071185012536, 0.0021798449836902475, 0.0010908771855510787, 0.0005456767154357129, 0.0002728979222555449, 0.00013646385649856082, 6.823565409344035e-05, 3.411875828595448e-05, 1.705961197003226e-05, 8.529864191821467e-06, 4.2649466478659226e-06, 2.132476961904242e-06], "D_0.5": [1.3102968020444279, 2.4299397450043476, 5.004024474005321, 9.765349622947461, 19.264814419299505, 38.32561654259258, 76.36367424622094, 152.4694431088835, 304.6585626859258, 609.0432167331721, 1217.808044072187, 2435.3379026045545, 4870.398267023072, 9740.518533204113, 19480.7591069245, 38961.240259168895, 77922.20250579662], "summary": {"0.0": {"alpha": 0.0, "op": 3.363229124192085e-07, "opD": 1.0000452665139385, "R": -4.752120633304614e-07}, "0.125": {"alpha": 0.25, "op": 0.21465719823294496, "opD": 1.2149589872869642, "R": -0.21495923494188882}, "0.25": {"alpha": 0.5, "op": 0.4924529093129097, "opD": 1.494375242207813, "R": -0.49242599648348473}, "0.375": {"alpha": 0.75, "op": 0.7554230289138038, "opD": 1.7639092201202202, "R": -0.7491259406785451}, "0.5": {"alpha": 1.0, "op": 0.9998884503986941, "opD": 1.9998881587199522, "R": -0.9998164579295638}}}

==> anc/exp_damped.py <==
"""Experiment 6: structurally damped string  u'' + rho A^beta u' + A u = 0,  A = -d^2/dx^2 (Dirichlet on (0,1)),
energy space, mode k: B_k = [[0, s],[-s, -d]],  s = pi k,  d = rho s^{2 beta}.  Resolvent decay order alpha = 2 beta.
For f analytic near sigma(B_k) = {z+, z-}:  f(B_k) = a I + b B_k  (2x2 interpolation).
Error symbol phi_T(p) = (T/2) coth(pT/2) - 1/p,  p = lambda - z;  Q^nat_T - R = phi_T(lambda - B)."""
import numpy as np, json, time
rho, lam = 1.0, 1.0
K = 2**21
k = np.arange(1, K+1, dtype=float)
s = np.pi*k

def expm1c(q):
    a, b = q.real, q.imag
    b = b - 2*np.pi*np.round(b/(2*np.pi))
    return (np.expm1(a)*np.cos(b) - 2*np.sin(b/2)**2) + 1j*np.exp(a)*np.sin(b)

def phi(T, p):
    u = p*T/2
    out = np.empty_like(p)
    sm = np.abs(u) < 0.1
    us = u[sm]
    out[sm] = (T/2)*(us/3 - us**3/45 + 2*us**5/945 - us**7/4725 + 2*us**9/93555)
    ul = u[~sm]
    coth = -1 - 2/expm1c(-2*ul)
    out[~sm] = (T/2)*coth - 1/p[~sm]
    return out

def blocks(beta):
    d = rho*s**(2*beta)
    w = np.sqrt(s**2 - d**2/4)
    zp = -d/2 + 1j*w
    return d, w, zp

def norm2_real(a, b, d):
    # E = [[a, b s], [-b s, a - b d]]
    m11, m12, m21, m22 = a, b*s, -b*s, a - b*d
    F = m11**2 + m12**2 + m21**2 + m22**2
    det = m11*m22 - m12*m21
    return np.sqrt((F + np.sqrt(np.maximum(F**2 - 4*det**2, 0)))/2)

def coeffs_sym(fp, d, w):   # f(z-) = conj f(z+)
    b = fp.imag/w
    a = fp.real + (d/(2*w))*fp.imag
    return a, b

def coeffs_gen(fp, fm, zp, zm):
    b = (fp - fm)/(zp - zm)
    a = (zp*fm - zm*fp)/(zp - zm)
    return a, b

def norm2_cplx(a, b, d):
    m11, m12, m21, m22 = a, b*s, -b*s, a - b*d
    F = abs(m11)**2 + abs(m12)**2 + abs(m21)**2 + abs(m22)**2
    det = abs(m11*m22 - m12*m21)
    return np.sqrt((F + np.sqrt(np.maximum(F**2 - 4*det**2, 0)))/2)

betas = [0.0, 0.125, 0.25, 0.375, 0.5]
Ns = list(range(0, 17))
out = {"N": Ns, "betas": betas}
t0 = time.time()
for beta in betas:
    d, w, zp = blocks(beta)
    p = lam - zp
    op, opD = [], []
    for N in Ns:
        T = 2.0**-N
        f = phi(T, p)
        a, b = coeffs_sym(f, d, w)
        op.append(float(norm2_real(a, b, d).max()))
        a2, b2 = coeffs_sym(f/p, d, w)
        opD.append(float(norm2_real(a2, b2, d).max()))
    out[f"op_{beta}"] = op; out[f"opD_{beta}"] = opD
    # resolvent along the line: ||(lam - i nu - B)^{-1}||, nu = 2^j
    nus = 2.0**np.arange(0, 21)
    Rn = []
    for nu in nus:
        fp = 1/(lam - 1j*nu - zp); fm = 1/(lam - 1j*nu - np.conj(zp))
        a, b = coeffs_gen(fp, fm, zp, np.conj(zp))
        Rn.append(float(norm2_cplx(a, b, d).max()))
    out[f"R_{beta}"] = Rn; out["nus"] = nus.tolist()
    # time-domain: ||(lam - B) S_t||, t = 2^-j
    ts = 2.0**-np.arange(0, 17)
    Dn = []
    for t in ts:
        fp = (lam - zp)*np.exp(t*zp)
        a, b = coeffs_sym(fp, d, w)
        Dn.append(float(norm2_real(a, b, d).max()))
    out[f"D_{beta}"] = Dn; out["ts"] = ts.tolist()
    # resonant vector: modes k_j = 2^{j+1} (s = 2 pi 2^j), first component, weights 2^{-j theta}
    if beta == 0.25:
        J = np.arange(0, 20); kj = 2**(J+1) - 1          # index into arrays (k starts at 1)
        for th in (0.25, 0.75):
            cj = 2.0**(-J*th)
            errs = []
            for N in Ns:
                T = 2.0**-N
                f = phi(T, p[kj])
                bb = f.imag/w[kj]; aa = f.real + (d[kj]/(2*w[kj]))*f.imag
                # E e1 = (a, -b s)
                v = np.sqrt(aa**2 + (bb*s[kj])**2)
                errs.append(float(np.sqrt(np.sum((cj*v)**2))/np.sqrt(np.sum(cj**2))))
            out[f"res_{th}"] = errs
    print("beta=%.3f done (%.0fs)" % (beta, time.time()-t0))

def slope(x, y, lo, hi):
    x = np.log(np.array(x)[lo:hi+1]); y = np.log(np.array(y)[lo:hi+1])
    return float(np.polyfit(x, y, 1)[0])
Ts = 2.0**-np.array(Ns)
summary = {}
for beta in betas:
    so = slope(Ts, out[f"op_{beta}"], 8, 16)
    sD = slope(Ts, out[f"opD_{beta}"], 8, 16)
    sR = slope(out["nus"], out[f"R_{beta}"], 10, 20)
    summary[beta] = dict(alpha=2*beta, op=so, opD=sD, R=sR)
    print("beta=%.3f alpha=%.2f | op-norm order %.3f | D(B) order %.3f | resolvent slope %.3f" % (beta, 2*beta, so, sD, sR))
for beta in (0.25, 0.375, 0.5):
    js = {0.25: (6, 10), 0.375: (3, 8), 0.5: (2, 7)}[beta]
    print("beta=%.3f time-domain slope over t=2^-%d..2^-%d: %.3f (predicted %.3f)" % (beta, js[0], js[1], slope(out["ts"], out[f"D_{beta}"], *js), -1/(2*beta)))
for th in (0.25, 0.75):
    print("resonant theta=%.2f order %.3f (predicted %.2f)" % (th, slope(Ts, out[f"res_{th}"], 8, 16), 0.5+th))
out["summary"] = {str(b): v for b, v in summary.items()}
json.dump(out, open("exp_damped.json", "w"))


==> anc/exp_lattice.json <==
{"N": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "plain": [0.5519269907159015, 0.2561358363195395, 0.12624782654380348, 0.06278456671050321, 0.03131804073518533, 0.01564163849443432, 0.007816614043635544, 0.003907272865134781, 0.0019533800136926315, 0.0009766261657918201, 0.0004882971555059093, 0.0002441446000093778, 0.00012207130608152408], "romb0": [0.15839400458195696, 0.029154511414457154, 0.006950625253202987, 0.0017187526467382533, 0.0004285369442067181, 0.00010706274283160833, 2.6761224479432777e-05, 6.69002740378579e-06, 1.672489432892097e-06, 4.1812126963786413e-07, 1.0453024939188564e-07, 2.6132558109599887e-08, 6.5331392535992715e-09], "romb1": [null, 0.014001533553521411, 0.00045112642747199665, 2.522464188483987e-05, 1.5360913883871606e-06, 9.539376563207145e-08, 5.952624394734247e-09, 3.7189104023146186e-10, 2.3240905731200055e-11, 1.4525102324430634e-12, 9.077378578168305e-14, 5.656760631315863e-15, 3.3766115072321297e-16], "romb2": [null, null, 0.0004552280566908051, 3.174537688873437e-06, 4.3208410424266565e-08, 6.536509931673429e-10, 1.0132245140957924e-11, 1.5806090690181653e-13, 2.4306342171133618e-15, 5.551115123125783e-17, 2.2887833992611187e-16, 1.7554167342883506e-16, 6.206335383118183e-17], "romb3": [null, null, null, 4.031793033880298e-06, 6.512813384199946e-09, 2.187175139417805e-11, 8.255109661416119e-14, 2.5589376332604516e-16, 3.8956806801599406e-16, 2.7755575615628914e-17, 2.897767167584095e-16, 2.3714374201337736e-16, 7.850462293418876e-17], "romb4": [null, null, null, null, 9.348677010048034e-09, 3.5941338164958772e-12, 2.897767167584095e-15, 1.0007415106216802e-16, 3.8956806801599406e-16, 2.7755575615628914e-17, 2.897767167584095e-16, 2.3714374201337736e-16, 7.850462293418876e-17], "G": [0.23400523779950405, -0.40203211900083574], "check_diff": 0.0}

==> anc/exp_lattice.py <==
"""Experiment 2: Z^2 return Green function G(z)=<d0,(z-H)^{-1}d0>, z=E+i*lam.
Partial sum through level N of the dyadic identity = rectangle rule Q_{T_N}:
  G_N = -i T sum_{m>=0} e^{i z m T} J0(2 m T)^2 ,  T = 2^-N.
Trapezoid: subtract -i*T/2 (scalar term). Romberg with ratio 4,16,64,..."""
import numpy as np, mpmath as mp, json
from scipy.special import j0
E, lam = 1.3, 0.2
z = complex(E, lam)
mp.mp.dps = 30
zz = mp.mpc(E, lam)
G_closed = complex(2/(mp.pi*zz)*mp.ellipk((4/zz)**2))
# independent check: direct Laplace integral
G_direct = complex(-1j*mp.quad(lambda t: mp.e**(1j*zz*t)*mp.besselj(0,2*t)**2, mp.linspace(0, 400, 81)))
print("closed form", G_closed, " direct integral", G_direct, " diff", abs(G_closed-G_direct))
G = G_closed
Ns = list(range(0, 13))
Q, P0 = [], []
for N in Ns:
    T = 2.0**(-N)
    mmax = int(np.ceil(45/(lam*T)))
    m = np.arange(mmax+1)
    t = m*T
    s = np.sum(np.exp(1j*z*t) * j0(2*t)**2)
    QN = -1j*T*s
    Q.append(QN); P0.append(QN - (-1j*T/2))
# Romberg table on trapezoid column (ratio b=2 -> factors 4^j)
R = [P0]
for j in range(1, 5):
    prev = R[-1]
    R.append([None]*j + [(4**j*prev[i] - prev[i-1])/(4**j - 1) for i in range(j, len(Ns))])
out = {"N": Ns, "plain": [abs(q-G) for q in Q]}
for j, col in enumerate(R):
    out[f"romb{j}"] = [abs(c-G) if c is not None else None for c in col]
for N in Ns:
    row = [out["plain"][N]] + [out[f"romb{j}"][N] for j in range(5)]
    print(N, "  ".join("%.2e"%v if v is not None else "   --   " for v in row))
out["G"] = [G.real, G.imag]; out["check_diff"] = abs(G_closed-G_direct)
json.dump(out, open("exp_lattice.json","w"))


==> anc/exp_nonnormal.json <==
{"b2_T": [1.0, 0.5, 0.25, 0.125, 0.0625, 0.03125, 0.015625, 0.0078125, 0.00390625, 0.001953125, 0.0009765625, 0.00048828125, 0.000244140625, 0.0001220703125, 6.103515625e-05, 3.0517578125e-05, 1.52587890625e-05, 7.62939453125e-06, 3.814697265625e-06, 1.9073486328125e-06, 9.5367431640625e-07, 4.76837158203125e-07, 2.384185791015625e-07], "b2_plain": [2.330740416831668, 1.2990812926278634, 0.6468920123391986, 0.2799860511206113, 0.12827244375105587, 0.057131653695973915, 0.024384461756904736, 0.010686098306236895, 0.004922397643296678, 0.0023529095616434117, 0.0011491807033281935, 0.0005677591427813587, 0.00028217097773910554, 0.00014065829138195458, 7.022234330357316e-05, 3.5084470873096074e-05, 1.753556023147323e-05, 8.766111314072276e-06, 4.382638456765329e-06, 2.1912149284819777e-06, 1.0955813894282688e-06, 5.477841761751941e-07, 2.738904586208007e-07], "b2_trap": [1.2067477499366792, 0.7683334913141896, 0.38055435953829037, 0.14437332613796075, 0.05647465605667193, 0.021233472888752464, 0.006435621648200474, 0.0017115940317773324, 0.00043508684310037126, 0.00010923462884084253, 2.733780998275846e-05, 6.836278016839995e-06, 1.709183653960403e-06, 4.2730304900012686e-07, 1.0682620853708573e-07, 2.670658032749721e-08, 6.67664714602809e-09, 1.669162219806178e-09, 4.1729089163295834e-10, 1.0432305522053013e-10, 2.6081092142469804e-11, 6.52060152767275e-12, 1.6304827260946628e-12], "b2_romb1": [null, 0.7326824234492867, 0.351876439841291, 0.12083884467578027, 0.033286343993482743, 0.009487571060552766, 0.0015036527309953206, 0.0001370144461343125, 9.592227362692611e-06, 6.177443318355241e-07, 3.890343946487566e-08, 2.4361043398632027e-09, 1.5232957278607596e-10, 9.522135539468823e-12, 5.955563437667266e-13, 3.763119317970225e-14, 6.760943805918147e-15, 6.756030217585087e-15, 6.756671990717984e-15, 6.757193131410569e-15, 6.758788017846529e-15, 6.7638577379309194e-15, 6.765014358044196e-15], "b2_romb2": [null, null, 0.36411780082572587, 0.12696287041974677, 0.031909551658227155, 0.00795061579452072, 0.0009715974602346668, 4.592912388717026e-05, 1.0982245823336325e-06, 1.9461437045398324e-08, 3.1431183976967575e-10, 4.952875458247568e-12, 7.798608235600789e-14, 6.745620288370736e-15, 6.746102790134365e-15, 6.7472260546540716e-15, 6.7422921141755e-15, 6.738604772012698e-15, 6.738694704740269e-15, 6.739151598192225e-15, 6.740792105722397e-15, 6.745843251551596e-15, 6.746998419848103e-15], "b2_romb3": [null, null, null, 0.1295474106238549, 0.03183269458333901, 0.00761091623963997, 0.0008608795643650965, 3.124394065505276e-05, 3.8683488143501045e-07, 2.3399705049595718e-09, 1.0397821119537885e-11, 4.244565130777285e-14, 6.699951588147245e-15, 6.696813415196715e-15, 6.696029311170984e-15, 6.6983708049923424e-15, 6.693438267808292e-15, 6.6897049707552125e-15, 6.689910236344749e-15, 6.6903673128057775e-15, 6.691991690900844e-15, 6.697016464915279e-15, 6.6980999356373954e-15], "b3_T": [1.0, 0.3333333333333333, 0.1111111111111111, 0.037037037037037035, 0.012345679012345678, 0.00411522633744856, 0.0013717421124828531, 0.0004572473708276177, 0.00015241579027587258, 5.080526342529086e-05, 1.6935087808430286e-05, 5.645029269476762e-06, 1.8816764231589208e-06, 6.272254743863069e-07, 2.0907515812876897e-07], "b3_plain": [2.330740416831668, 0.8867093295056067, 0.243037989694735, 0.07008926996305243, 0.018322283756708625, 0.005209954316036683, 0.0016297301275013925, 0.0005312671274158461, 0.0001757571566201413, 5.843771704400291e-05, 1.9462794196023112e-05, 6.485770861823657e-06, 2.1617205983584728e-06, 7.20550975136518e-07, 2.401811523482805e-07], "b3_trap": [1.2067477499366792, 0.5350357117942753, 0.12178497853542283, 0.027543019453429157, 0.004140462512353808, 0.0004825856365728698, 5.3921029616752485e-05, 5.99496724259429e-06, 6.661537118995791e-07, 7.401765058844147e-08, 8.224191006029982e-09, 9.137996542165875e-10, 1.0153386296362733e-10, 1.1282107357227787e-11, 1.2541296470284201e-12], "b2_direct_trap": [1.2067477499366792, 0.768333491314189, 0.38055435953829025, 0.14437332613796047, 0.05647465605667157, 0.021233472888752037, 0.0064356216482000924, 0.001711594031776891, 0.0004350868430999548, 0.0001092346288404185, 2.7337809982319432e-05, 6.836278016425832e-06, 1.7091836535351336e-06, 4.27303048593239e-07, 1.0682620816434432e-07, 2.670657975249098e-08, 6.676646801524373e-09, 1.6691605779606203e-09, 4.17290005261216e-10, 1.0432513272088908e-10, 2.6073976219405717e-11, 2.2150004591042124e-11, 1.4273322320610747e-10], "meta": {"n": 60, "nu": 0.01, "c": 1.0, "lam": 1.0, "abscissa": -29.04137692713835, "abscissa_exact": -31.846295139899638, "normB": 148.77383902303447, "condV": 1.2650811744557175e+21}}

==> anc/exp_nonnormal.py <==
"""Experiment 3: non-normal generator B = nu*D2 - c*D1 (Dirichlet, centered differences),
n interior points. Resolvent (lam - B)^{-1}, lam = 1 > growth bound.
(i) telescoped series S_N = Q_{T0} - sum_{k<=N} T_k sum_{r=1}^{b-1} F_{T_k}^{w^r}, b = 2, 3;
(ii) direct Q_{T_N} = T_N (I - e^{-lam T_N} S_{T_N})^{-1} (cancellation for small T);
(iii) trapezoid S_N - T_N/2 and Romberg (b = 2). Relative spectral-norm errors."""
import numpy as np, json
from scipy.linalg import expm, solve, norm
n, nu, c, lam = 60, 0.01, 1.0, 1.0
h = 1.0/(n+1)
D2 = (np.diag(-2*np.ones(n)) + np.diag(np.ones(n-1),1) + np.diag(np.ones(n-1),-1))/h**2
D1 = (np.diag(np.ones(n-1),1) - np.diag(np.ones(n-1),-1))/(2*h)
B = nu*D2 - c*D1
I = np.eye(n)
ev = np.linalg.eigvals(B)
V = np.linalg.eig(B)[1]
print("spectral abscissa %.3f, ||B|| = %.1f, cond(eigvecs) = %.2e" % (ev.real.max(), norm(B,2), np.linalg.cond(V)))
# B is tridiagonal Toeplitz: exact eigenvalues -2nu/h^2 + 2 sqrt(nu^2/h^4 - c^2/(4h^2)) cos(k pi h), k = 1..n.
# The double-precision eigenvalues above are inaccurate because B is far from normal.
abscissa_exact = -2*nu/h**2 + 2*np.sqrt(nu**2/h**4 - c**2/(4*h**2))*np.cos(np.pi*h)
print("exact spectral abscissa %.3f (double-precision eigvals give %.3f)" % (abscissa_exact, ev.real.max()))
Rex = solve(lam*I - B, I)
nR = norm(Rex, 2)
def rel(X): return norm(X - Rex, 2)/nR
def F(T, zeta):
    return solve(I - zeta*np.exp(-lam*T)*expm(T*B), I)
out = {}
for b in (2, 3):
    w = np.exp(2j*np.pi/b)
    Nmax = 22 if b == 2 else 14
    S = 1.0*F(1.0, 1.0)
    Ts, errs, errs_trap, Svals = [1.0], [rel(S)], [rel(S - 0.5*I)], [S.copy()]
    for k in range(1, Nmax+1):
        T = float(b)**(-k)
        S = S - T*sum(F(T, w**r) for r in range(1, b))
        Ts.append(T); errs.append(rel(S)); errs_trap.append(rel(S - (T/2)*I)); Svals.append(S.copy())
    out[f"b{b}_T"] = Ts; out[f"b{b}_plain"] = errs; out[f"b{b}_trap"] = errs_trap
    if b == 2:
        P0 = [Sv - (Tk/2)*I for Sv, Tk in zip(Svals, Ts)]
        Rtab = [P0]
        for j in range(1, 4):
            prev = Rtab[-1]
            Rtab.append([None]*j + [(4**j*prev[i] - prev[i-1])/(4**j-1) for i in range(j, len(P0))])
        for j in (1, 2, 3):
            out[f"b2_romb{j}"] = [rel(x) if x is not None else None for x in Rtab[j]]
# direct (naive) rectangle rule at the finest step
direct = []
for k, T in enumerate(out["b2_T"]):
    direct.append(rel(T*solve(I - np.exp(-lam*T)*expm(T*B), I) - (T/2)*I))
out["b2_direct_trap"] = direct
for k in range(len(out["b2_T"])):
    r = [out["b2_plain"][k], out["b2_trap"][k], out["b2_direct_trap"][k]] + [out[f"b2_romb{j}"][k] for j in (1,2,3)]
    print("k=%2d T=%.2e  " % (k, out["b2_T"][k]) + "  ".join("%.1e" % x if x is not None else "  --   " for x in r))
print("b=3:", ["%.1e" % e for e in out["b3_trap"]])
out["meta"] = dict(n=n, nu=nu, c=c, lam=lam, abscissa=float(ev.real.max()), abscissa_exact=float(abscissa_exact), normB=float(norm(B,2)), condV=float(np.linalg.cond(V)))
json.dump(out, open("exp_nonnormal.json","w"))


==> anc/exp_rates.json <==
{"N": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20], "res_0.5_plain": [0.578162544939632, 0.3812060681824066, 0.25977296780183484, 0.18023080643008024, 0.1262209698532505, 0.0888199795517014, 0.06265259649580902, 0.04424812331925701, 0.03126907375730767, 0.022103830455806474, 0.015627384194275208, 0.011049386394506163, 0.0078127980234937, 0.005524377095181377, 0.0039062872529205764, 0.002762149034888176, 0.0019531296566179406, 0.001381069578367065, 0.000976563082077076], "res_0.5_trap": [0.504540588046995, 0.35440597216305464, 0.25015490401281365, 0.17680443920312172, 0.12500493591873527, 0.08838922296443731, 0.06250015497869404, 0.04419420124224215, 0.03125000484877339, 0.02209708776939884, 0.015625000151568556, 0.011048543482830714, 0.007812500004741527, 0.005524271728850573, 0.0039062500001575025, 0.0027621358640227216, 0.0019531250000093627, 0.0013810679320066307, 0.0009765625000002925], "res_1.5_plain": [0.1964547664532275, 0.07996377221350175, 0.03555336588631209, 0.016692188308227583, 0.008078160493113247, 0.003972519487688462, 0.001969673940121174, 0.0009806974166874072, 0.0004893146884769359, 0.0002443989482228592, 0.0001221348887586204, 6.105129975906603e-05, 3.0521613887851944e-05, 1.5259798012902467e-05, 7.629646630058415e-06, 3.814760320115262e-06, 1.9073645247347776e-06, 9.536780663876395e-07, 4.76839410309589e-07], "res_1.5_trap": [0.13229750639127116, 0.04552491322996731, 0.015862047580775272, 0.005566256394637449, 0.0019605504844118675, 0.0006918467788847902, 0.00024437270700532605, 8.635777277944821e-05, 3.0524830764157094e-05, 1.0790875317221711e-05, 3.814923910821699e-06, 1.3487392179789329e-06, 4.768442407874715e-07, 1.685886461052582e-07, 5.960486597439562e-08, 2.1073463379109324e-08, 7.450587578203065e-09, 2.6341791977906943e-09, 9.313243191669206e-10], "Nsm": [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "gauss_plain": [0.13032334851341804, 0.06381604729559057, 0.03157724112626208, 0.015706593685718407, 0.007832871639755871, 0.003911339580430472, 0.0019543969800568457, 0.0009768804432112206, 0.0004883607293306509, 0.00024416049404676074, 0.00012207527965577326], "gauss_trap": [0.007373397280082479, 0.0018419039014714396, 0.00046038595553427573, 0.00011509086763804118, 2.8772365659775088e-05, 7.193069462914626e-06, 1.7982659949738512e-06, 4.495664140413797e-07, 1.1239159801012776e-07, 2.8097904436455236e-08, 7.024487094097828e-09], "alpha2_plain": [0.13037304878075393, 0.06382195679104119, 0.03157795216511218, 0.01570668058905199, 0.007832882371778637, 0.003911340913528926, 0.0019543971461631502, 0.0009768804639447863, 0.0004883607319223649, 0.00024416049438313577, 0.00012207527969632732], "alpha2_trap": [0.008044815309990055, 0.0020156797696574266, 0.0005042009341528851, 0.00012606781483825584, 3.151805279647211e-05, 7.879581886362164e-06, 1.96989969043256e-06, 4.924751673678993e-07, 1.2311880911473906e-07, 3.07788154221747e-08, 7.694890350117846e-09], "alpha1_plain": [0.15319876088353981, 0.07440580925568907, 0.036646041837318705, 0.01818288688829297, 0.009056304263316807, 0.004519354706714123, 0.002257476454897881, 0.0011281878123491063, 0.0005639562800462261, 0.00028194377998401975, 0.0001409634570259136], "alpha1_trap": [0.07259399844136045, 0.036153744622610055, 0.018054860896868332, 0.009023678440212327, 0.0045111209658678765, 0.0022554084211245918, 0.0011276696342017343, 0.00056382660296089, 0.00028191136659897994, 0.00014095576809819739, 7.047820023807841e-05]}

==> anc/exp_rates.py <==
"""Experiment 1: convergence rates for A = multiplication by a on L^2(R), lambda = 1.
Error ||(Q_T - R)psi|| (plain) and ||(Q_T - T/2 - R)psi|| (trapezoid), T = 2^-N.
Symbol: e_T(a) = T/(1-exp(-T(lam+ia))) - 1/(lam+ia).
(a) dyadically resonant point spectrum a_j = 2*pi*2^j, weights 2^{-2 j s'}: worst case.
(b) smooth spectral densities (Gaussian, (1+a^2)^-2, (1+a^2)^-1)."""
import numpy as np, json
from scipy.integrate import quad
lam = 1.0
def eT_phase(T, a, phase):
    # phase = T*a mod 2pi supplied exactly to avoid float drift at huge a
    p = lam + 1j*a
    return T/(1 - np.exp(-lam*T)*np.exp(-1j*phase)) - 1/p
Ns = np.arange(2, 21)
res = {"N": Ns.tolist()}
# (a) resonant point spectra
for sp in [0.5, 1.5]:
    J = np.arange(0, 80)
    w = 2.0**(-2*J*sp); w /= w.sum()
    plain, trap = [], []
    for N in Ns:
        T = 2.0**(-N)
        a = 2*np.pi*2.0**J
        frac = np.where(J >= N, 0.0, 2.0**(J-N))      # T*a/(2pi) mod 1, exact
        e = eT_phase(T, a, 2*np.pi*frac)
        plain.append(np.sqrt(np.sum(w*np.abs(e)**2)))
        trap.append(np.sqrt(np.sum(w*np.abs(e - T/2)**2)))
    res[f"res_{sp}_plain"] = plain; res[f"res_{sp}_trap"] = trap
# (b) smooth densities
dens = {
  "gauss":  (lambda a: np.exp(-a**2/2)/np.sqrt(2*np.pi), 12.0),
  "alpha2": (lambda a: (2/np.pi)*(1+a**2)**-2, None),
  "alpha1": (lambda a: (1/np.pi)*(1+a**2)**-1, None),
}
def tailmass(name, A):
    if name == "alpha1": return 1 - (2/np.pi)*np.arctan(A)
    if name == "alpha2": return 1 - (2/np.pi)*(np.arctan(A) + A/(1+A**2))
    return 0.0
Nsm = np.arange(2, 13)
res["Nsm"] = Nsm.tolist()
for name, (rho, Afix) in dens.items():
    plain, trap = [], []
    for N in Nsm:
        T = 2.0**(-N); P = 2*np.pi/T
        A = Afix if Afix else min(400.0/T, 4e5)
        def integ(sh):
            e = lambda a: eT_phase(T, a, T*a)
            F = lambda a: np.abs(e(a)-sh)**2*rho(a)
            def seg(lo, hi, centers):
                pts = {lo, hi}
                for c in centers:
                    for d in [0, 0.25, 1, 4, 16, 64, 256, 1024, 4096, 16384]:
                        for q in (c-d, c+d):
                            if lo < q < hi: pts.add(q)
                pts = sorted(pts); v = 0.0
                for x0, x1 in zip(pts[:-1], pts[1:]):
                    vv,_ = quad(F, x0, x1, limit=200); v += vv
                return v
            if A <= P/2:
                return seg(-A, A, [0.0])
            v = seg(-P/2, P/2, [0.0])
            n = 1
            while (n-0.5)*P < A:
                for s_ in (1, -1):
                    c = s_*n*P
                    v += seg(c-P/2, c+P/2, [c])
                n += 1
            # beyond: period-average of |T/(1-e^{-x})|^2 is T^2/(1-e^{-2 lam T})
            v += T**2/(1-np.exp(-2*lam*T)) * tailmass(name, (n-0.5)*P)
            return v
        plain.append(np.sqrt(integ(0.0))); trap.append(np.sqrt(integ(T/2)))
    res[f"{name}_plain"] = plain; res[f"{name}_trap"] = trap
    print(name, "done")
def slope(x, y, k=4):
    return np.polyfit(np.log(x[-k:]), np.log(y[-k:]), 1)[0]
T1 = 2.0**(-Ns); T2 = 2.0**(-Nsm)
for key in res:
    if key.startswith("res_"): print(key, "fitted order %.3f" % slope(T1, np.array(res[key])))
    elif key not in ("N", "Nsm"): print(key, "fitted order %.3f" % slope(T2, np.array(res[key])))
json.dump(res, open("exp_rates.json", "w"))


==> anc/exp_spectral.json <==
{"rows": [{"k": 0, "eps3": 0.3505533792389115, "eps4": 0.35061404653292716, "closed": 0.3506207901025268, "alias": 0.2092931690117588}, {"k": 1, "eps3": 0.11915151774427199, "eps4": 0.11914610595324779, "closed": 0.1191455046312154, "alias": 0.0484816940858314}, {"k": 2, "eps3": 0.044938382039031805, "eps4": 0.04493388351024509, "closed": 0.04493338363052784, "alias": 0.009601478357835841}, {"k": 3, "eps3": 0.017682787990886874, "eps4": 0.017681637544632582, "closed": 0.017681509716772244, "alias": 1.55570804262449e-05}, {"k": 4, "eps3": 0.00883325991984715, "eps4": 0.008833004678383844, "closed": 0.008832976318173102, "alias": 1.0234868508263162e-16}, {"k": 5, "eps3": 0.004416557612940038, "eps4": 0.0044164951044935175, "closed": 0.0044164881590865, "alias": 0.0}], "truth": 0.1511944394876652, "intf": 0.8879876323361573, "recon": [0.3506207901025268, 0.23147528547131138, 0.18654190184078354, 0.1688603921240113, 0.1600274158058382, 0.1556109276467517, 0.15340268356720846, 0.15229856152743682, 0.151746500507551, 0.1514704699976081, 0.15133245474263665, 0.1512634471151509, 0.15122894330140807, 0.15121169139453663, 0.1512030654411009, 0.15119875246438305, 0.15119659597602414, 0.15119551773184467, 0.15119497860975492, 0.15119470904871007, 0.15119457426818764, 0.1511945068779264, 0.1511944731827958, 0.15119445633523051, 0.15119444791144784, 0.15119444369955654, 0.15119444159361087, 0.15119444054063802, 0.1511944400141516, 0.1511944397509084, 0.1511944396192868, 0.151194439553476, 0.1511944395205706, 0.1511944395041179, 0.15119443949589154, 0.15119443949177838, 0.15119443948972178, 0.1511944394886935, 0.15119443948817934], "recon_corrected": [0.2092931690117588, 0.1608114749259274, 0.15120999656809153, 0.1511944394876653, 0.1511944394876652, 0.1511944394876652, 0.1511944394876652, 0.1511944394876652]}

==> anc/exp_spectral.py <==
"""Experiment 4: level functionals L_k^eps(f) computed from the resolvent symbols vs closed forms.
mu = 0.3 delta_{1} + 0.7 N(0.5, 6^2)  (point mass + a.c. part with unbounded support).
b = 2, T_0 = 1; level 0 symbol i T/(1 - e^{-eps T} e^{-iT(a-E)}), level k: i T_k/(1 + e^{-eps T_k} e^{-i T_k (a-E)})."""
import numpy as np, json
from scipy.integrate import quad
w_pp, a_pp, w_ac, m_ac, s_ac = 0.3, 1.0, 0.7, 0.5, 6.0
rho = lambda a: w_ac*np.exp(-(a-m_ac)**2/(2*s_ac**2))/np.sqrt(2*np.pi*s_ac**2)
lo, hi = -1.0, 3.0
def f(E):
    u = (E-1.0)/2.0
    return np.exp(-1.0/(1.0-u*u)) if abs(u) < 1 else 0.0
intf = quad(f, lo, hi)[0]
def ImSym(k, a, E, eps):
    T = 2.0**(-k)
    zeta = 1.0 if k == 0 else -1.0
    return (1j*T/(1 - zeta*np.exp(-eps*T)*np.exp(-1j*T*(a-E)))).imag
def h(k, a, eps):
    T = 2.0**(-k); theta = 0.0 if k == 0 else np.pi
    # peaks at E = a - (theta + 2 pi n)/T inside [lo,hi]
    pk = []
    nmin = int(np.floor((T*(a-hi) - theta)/(2*np.pi))) - 1
    nmax = int(np.ceil((T*(a-lo) - theta)/(2*np.pi))) + 1
    for n in range(nmin, nmax+1):
        e0 = a - (theta + 2*np.pi*n)/T
        for d in (0, 5*eps, 50*eps, 500*eps):
            for q in (e0-d, e0+d):
                if lo < q < hi: pk.append(q)
    pts = sorted(set([lo, hi] + pk)); v = 0.0
    for x0, x1 in zip(pts[:-1], pts[1:]):
        v += quad(lambda E: f(E)*ImSym(k, a, E, eps), x0, x1, limit=200)[0]
    return v/np.pi
def L_num(k, eps):
    A0, A1 = m_ac - 11*s_ac, m_ac + 11*s_ac
    grid = np.linspace(A0, A1, 45)
    ac = sum(quad(lambda a: rho(a)*h(k, a, eps), x0, x1, limit=100, epsabs=1e-12)[0] for x0, x1 in zip(grid[:-1], grid[1:]))
    return w_pp*h(k, a_pp, eps) + ac
def alias(M):
    return w_pp*f(a_pp - 2*np.pi*M) + quad(lambda u: f(u)*rho(u + 2*np.pi*M), lo, hi)[0]
def L_closed(k, Mmax=200):
    if k == 0:
        return intf/(2*np.pi) + sum(alias(M) for M in range(-Mmax, Mmax+1))
    step = 2**(k-1)
    Ms = [M for M in range(-Mmax, Mmax+1) if M != 0 and M % step == 0 and (M//step) % 2 != 0]
    return 2.0**(-k)*intf/(2*np.pi) + sum(alias(M) for M in Ms)
truth = w_pp*f(a_pp) + quad(lambda u: f(u)*rho(u), lo, hi)[0]
rows = []
for k in range(0, 6):
    n3, n4, cf = L_num(k, 1e-3), L_num(k, 1e-4), L_closed(k)
    const = (1 if k == 0 else 2.0**(-k))*intf/(2*np.pi)
    rows.append(dict(k=k, eps3=n3, eps4=n4, closed=cf, alias=cf-const))
    print("k=%d  eps=1e-3: %.8f  eps=1e-4: %.8f  closed: %.8f  alias part: %.2e" % (k, n3, n4, cf, cf-const))
Lc = [L_closed(k) for k in range(0, 40)]
recon = [Lc[0] - sum(Lc[1:K+1]) for K in range(0, 39)]
print("truth int f dmu =", truth)
for K in [0,1,2,3,4,5,10,20,38]:
    print("K=%2d  L0 - sum_{k<=K} Lk = %.12f   err %.2e" % (K, recon[K], abs(recon[K]-truth)))
# corrected sums (Remark 6.4): remove the known constants c_k(f) before summing (Table 3, right column)
consts = [intf/(2*np.pi)] + [2.0**(-k)*intf/(2*np.pi) for k in range(1, 40)]
Lh = [Lc[k] - consts[k] for k in range(40)]
recon_corrected = [Lh[0] - sum(Lh[1:K+1]) for K in range(0, 8)]
for K in range(0, 8):
    print("K=%2d  corrected sum err %.2e" % (K, abs(recon_corrected[K]-truth)))
json.dump(dict(rows=rows, truth=truth, intf=intf, recon=recon, recon_corrected=recon_corrected), open("exp_spectral.json","w"))


==> anc/make_fig_analytic.py <==
import json, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from style import setup, C1, C2, C3, INK2
C4 = "#eda100"
setup()
d = json.load(open("exp_analytic.json"))
Ts = 2.0**-np.array(d["N"])
fig, ax = plt.subplots(1, 2, figsize=(6.6, 2.8))
a = ax[0]
for n, c in zip([100, 200, 400, 800], [C1, C2, C3, C4]):
    a.loglog(Ts, d[f"analytic_{n}_op"], "o-", color=c, ms=2.6, label=f"$n={n}$")
    a.loglog(Ts, d[f"unitary_{n}_op"], "s--", color=c, ms=2.6, mfc="white", lw=1.0)
tt = Ts[2:9]; a.loglog(tt, 0.12*tt, ":", color=INK2, lw=0.8); a.text(tt[-1], 0.12*tt[-1]/4, "$T$", color=INK2, fontsize=7.5, ha="center")
a.plot([], [], "-", color=INK2, label="advection–diffusion")
a.plot([], [], "--", color=INK2, label="Schrödinger (unitary)")
a.set_xlabel("$T_N$"); a.set_ylabel(r"$\|Q^\natural_{T_N}-(\lambda-B)^{-1}\|_2$")
a.set_title("(a) operator norm", loc="left"); a.legend(fontsize=6.6, loc="lower left", ncol=1); a.invert_xaxis()
a.set_ylim(1e-9, 3)
a = ax[1]
for k, c, m, lab in [("step", C1, "o", "step"), ("hat", C2, "s", "hat"), ("smooth", C3, "^", "$x(1-x)$")]:
    a.loglog(Ts, d[f"analytic_{k}"], m+"-", color=c, ms=2.8, label=f"{lab}, advection–diffusion")
a.loglog(Ts, d["unitary_step"], "o--", color=INK2, ms=2.8, mfc="white", lw=1.0, label="step, Schrödinger")
i0, i1 = 4, 12; tt = Ts[i0:i1]
g1 = d["analytic_step"][i0]/Ts[i0]**1.25/5; a.loglog(tt, g1*tt**1.25, ":", color=INK2, lw=0.8)
a.text(tt[-1], g1*tt[-1]**1.25/5, r"$T^{5/4}$", color=INK2, fontsize=7.5, ha="center")
g2 = d["analytic_hat"][i0]/Ts[i0]**2/5; a.loglog(tt, g2*tt**2, ":", color=INK2, lw=0.8)
a.text(tt[-1], g2*tt[-1]**2/6, r"$T^{2}$", color=INK2, fontsize=7.5, ha="center")
a.set_xlabel("$T_N$"); a.set_ylabel(r"$\|(Q^\natural_{T_N}-(\lambda-B)^{-1})x\|/\|x\|$")
a.set_title("(b) data of limited regularity, $n=800$", loc="left"); a.legend(fontsize=6.4, loc="lower left"); a.invert_xaxis()
a.set_ylim(1e-12, 2)
fig.tight_layout(); fig.savefig("../figs/analytic.pdf")
print("ok")


==> anc/make_fig_damped.py <==
import json, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from style import setup, C1, C2, C3, INK2
C4, C5 = "#eda100", "#e87ba4"
setup()
d = json.load(open("exp_damped.json"))
Ts = 2.0**-np.array(d["N"])
fig, ax = plt.subplots(1, 2, figsize=(6.6, 2.85))
a = ax[0]
labs = {0.0: r"$\beta=0$ ($\alpha=0$)", 0.125: r"$\beta=1/8$", 0.25: r"$\beta=1/4$", 0.375: r"$\beta=3/8$", 0.5: r"$\beta=1/2$ ($\alpha=1$)"}
for beta, c, m in zip(d["betas"], [C1, C2, C3, C4, C5], ["o", "s", "^", "D", "v"]):
    a.loglog(Ts, d[f"op_{beta}"], m+"-", color=c, ms=2.8, label=labs[beta])
a.set_xlabel("$T_N$"); a.set_ylabel(r"$\|Q^\natural_{T_N}-(\lambda-B)^{-1}\|$")
a.set_title(r"(a) operator norm, $\alpha=2\beta$", loc="left"); a.legend(fontsize=6.6, loc="lower left"); a.invert_xaxis()
a.set_ylim(5e-6, 3)
a = ax[1]
a.loglog(Ts, d["op_0.25"], "^-", color=C3, ms=2.8, label=r"$\|E_T\|$")
a.loglog(Ts, d["res_0.25"], "o-", color=C1, ms=2.8, label=r"$\|E_Tx\|$, $x\in X_{1/4}$")
a.loglog(Ts, d["res_0.75"], "s-", color=C2, ms=2.8, label=r"$\|E_Tx\|$, $x\in X_{3/4}$")
a.loglog(Ts, d["opD_0.25"], "D-", color=C4, ms=2.8, label=r"$\|E_T(\lambda-B)^{-1}\|$")
i0 = 7; tt = Ts[i0:]
for key, pw, lab in [("op_0.25", 0.5, "$T^{1/2}$"), ("res_0.25", 0.75, "$T^{3/4}$"), ("res_0.75", 1.25, "$T^{5/4}$"), ("opD_0.25", 1.5, "$T^{3/2}$")]:
    g = d[key][i0]/Ts[i0]**pw/3.5
    a.loglog(tt, g*tt**pw, ":", color=INK2, lw=0.8)
    a.text(tt[-1]*0.9, g*tt[-1]**pw, lab, color=INK2, fontsize=7, ha="left", va="center")
a.set_xlabel("$T_N$"); a.set_title(r"(b) $\beta=1/4$ ($\alpha=1/2$), $E_T=Q^\natural_T-(\lambda-B)^{-1}$", loc="left")
a.legend(fontsize=6.4, loc="lower left"); a.invert_xaxis(); a.set_xlim(1.5, 2.0**-19)
fig.tight_layout(); fig.savefig("../figs/damped.pdf")
print("ok")


==> anc/make_figs.py <==
import json, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from style import setup, C1, C2, C3, INK2
C4 = "#eda100"
setup()
# ---------- Figure 1: rates ----------
r = json.load(open("exp_rates.json"))
T1 = 2.0**(-np.array(r["N"])); T2 = 2.0**(-np.array(r["Nsm"]))
fig, ax = plt.subplots(1, 2, figsize=(6.6, 2.7))
a = ax[0]
a.loglog(T1, r["res_0.5_plain"], "o--", color=C1, mfc="white", label=r"$s'=1/2$, rectangle")
a.loglog(T1, r["res_0.5_trap"], "o-", color=C1, ms=2.5, label=r"$s'=1/2$, trapezoid")
a.loglog(T1, r["res_1.5_plain"], "s--", color=C2, mfc="white", label=r"$s'=3/2$, rectangle")
a.loglog(T1, r["res_1.5_trap"], "s-", color=C2, ms=2.5, label=r"$s'=3/2$, trapezoid")
for p, key, lab in [(0.5, "res_0.5_trap", r"$T^{1/2}$"), (1.0, "res_1.5_plain", r"$T$"), (1.5, "res_1.5_trap", r"$T^{3/2}$")]:
    i0 = len(T1)-8; tt = T1[i0:]
    c0 = r[key][i0]/T1[i0]**p/4
    a.loglog(tt, c0*tt**p, color=INK2, lw=0.8, ls=":")
    a.text(tt[3], c0*tt[3]**p/3.5, lab, color=INK2, fontsize=7.5, ha="center", va="top")
a.set_xlabel(r"$T_N=2^{-N}$"); a.set_ylabel(r"$\|(P_N-R)\psi\|$")
a.set_title("(a) dyadically resonant point spectrum", loc="left")
a.legend(loc="lower left", fontsize=6.8); a.invert_xaxis()
a = ax[1]
for key, c, m, lab in [("gauss", C1, "o", "Gaussian"), ("alpha2", C2, "s", r"$(1+a^2)^{-2}$"), ("alpha1", C3, "^", r"$(1+a^2)^{-1}$")]:
    a.loglog(T2, r[key+"_plain"], m+"--", color=c, mfc="white", lw=1.0)
    a.loglog(T2, r[key+"_trap"], m+"-", color=c, ms=2.8, label=lab)
a.plot([], [], ls='--', lw=1.0, mfc='white', marker='o', color=INK2, label="rectangle (all three)")
a.set_xlabel(r"$T_N=2^{-N}$"); a.set_title("(b) smooth spectral densities", loc="left")
a.legend(loc="lower left", fontsize=6.8); a.invert_xaxis()
fig.tight_layout(); fig.savefig("../figs/rates.pdf")
# ---------- Figure 2: acceleration ----------
L = json.load(open("exp_lattice.json")); Nn = np.array(L["N"])
X = json.load(open("exp_nonnormal.json"))
fig, ax = plt.subplots(1, 2, figsize=(6.6, 2.7))
a = ax[0]
def clip(v): return np.array([np.nan if (x is None) else max(x, 1e-17) for x in v])
a.semilogy(Nn, clip(L["plain"]), "o--", color=C1, mfc="white", label="rectangle $Q_{T_N}$")
a.semilogy(Nn, clip(L["romb0"]), "o-", color=C2, ms=3, label="trapezoid $P^{(0)}_N$")
a.semilogy(Nn, clip(L["romb1"]), "s-", color=C3, ms=3, label="Romberg $P^{(1)}_N$")
a.semilogy(Nn, clip(L["romb2"]), "^-", color=C4, ms=3, label="Romberg $P^{(2)}_N$")
a.set_xlabel("levels $N$"); a.set_ylabel("absolute error")
a.set_title(r"(a) $\mathbb{Z}^2$ Green function, $z=1.3+0.2i$", loc="left"); a.legend(fontsize=6.8, loc="lower left")
a.set_ylim(1e-17, 2)
a = ax[1]
T2b = np.array(X["b2_T"]); T3b = np.array(X["b3_T"])
a.loglog(T2b, clip(X["b2_plain"]), "o--", color=C1, mfc="white", label="rectangle, $b=2$")
a.loglog(T2b, clip(X["b2_trap"]), "o-", color=C2, ms=3, label="trapezoid, $b=2$")
a.loglog(T3b, clip(X["b3_trap"]), "D", color=C3, ms=3.5, mfc="white", label="trapezoid, $b=3$")
a.loglog(T2b, clip(X["b2_romb2"]), "^-", color=C4, ms=3, label="Romberg $P^{(2)}_N$, $b=2$")
a.set_xlabel(r"finest step $T_N$"); a.set_ylabel("relative error (2-norm)")
a.set_title("(b) non-normal advection–diffusion", loc="left"); a.legend(fontsize=6.8, loc="lower left")
a.invert_xaxis(); a.set_ylim(1e-16, 10)
fig.tight_layout(); fig.savefig("../figs/acceleration.pdf")
print("ok")


==> anc/style.py <==
import matplotlib as mpl
C1, C2, C3 = "#2a78d6", "#eb6834", "#1baf7a"   # categorical slots 1-3 (validated all-pairs)
INK, INK2, GRID = "#0b0b0b", "#52514e", "#e4e3df"
def setup():
    mpl.rcParams.update({
        "font.family": "serif", "font.size": 9, "axes.titlesize": 9,
        "axes.labelsize": 9, "legend.fontsize": 7.5, "xtick.labelsize": 8, "ytick.labelsize": 8,
        "axes.edgecolor": INK2, "axes.labelcolor": INK, "xtick.color": INK2, "ytick.color": INK2,
        "axes.grid": True, "grid.color": GRID, "grid.linewidth": 0.6,
        "axes.spines.top": False, "axes.spines.right": False,
        "lines.linewidth": 1.4, "lines.markersize": 4, "legend.frameon": False,
        "savefig.bbox": "tight", "pdf.fonttype": 42,
    })

